On the Fixation Probability of Superstars

The Moran process models the spread of genetic mutations through a population. A mutant with relative fitness $r$ is introduced into a population and the system evolves, either reaching fixation (in which every individual is a mutant) or extinction (in which none is). In a widely cited paper (Nature, 2005), Lieberman, Hauert and Nowak generalize the model to populations on the vertices of graphs. They describe a class of graphs (called "superstars"), with a parameter $k$. Superstars are designed to have an increasing fixation probability as $k$ increases. They state that the probability of fixation tends to $1-r^{-k}$ as graphs get larger but we show that this claim is untrue as stated. Specifically, for $k=5$, we show that the true fixation probability (in the limit, as graphs get larger) is at most $1-1/j(r)$ where $j(r)=\Theta(r^4)$, contrary to the claimed result. We do believe that the qualitative claim of Lieberman et al.\ --- that the fixation probability of superstars tends to 1 as $k$ increases --- is correct, and that it can probably be proved along the lines of their sketch. We were able to run larger computer simulations than the ones presented in their paper. However, simulations on graphs of around 40,000 vertices do not support their claim. Perhaps these graphs are too small to exhibit the limiting behaviour.

==> superstar.c <==
/*
 *  superstar.c -- David Richerby, 2011-12.
 *  Superstar simulator that keeps track of which vertices are in a
 *  different state than their out-neighbours so can cause a state
 *  change if selected for reproduction.
 *
 *  WARNING!  This code will not compile as-is.  For efficiency, the
 *  simulation parameters are set as compile-time constants.  It is
 *  recommended that the program be compiled with the runsuperstar
 *  script.  If you are not using that script, replace the values
 *  __RVAL, __QVAL, __KVAL, __LVAL, __MVAL and __TVAL with the
 *  appropriate numerical values and compile with as many
 *  optimizations enabled as possible.  (With gcc, use -O3 .)
 *  
 *
 *  $Id: superstar.c,v 1.13 2012/01/18 18:56:20 davidr Exp $
 */

#include <stdlib.h>
#include <stdio.h>
#include <errno.h>
#include <string.h>
#include <time.h>
#include <unistd.h>

/*
 *  Simulation parameters.
 */
#define r __RVAL
#define q __QVAL
#define K __KVAL
#define L __LVAL
#define M __MVAL
#define TRIALS __TVAL


/*
 *  Useful constants.
 */
#define N  ((L)*((M)+((K)-2))+1)  /* Total number of vertices.        */
#define NONRES  ((L)*((K)-2)+1)   /* Number of non-reservoir vertices.*/
#define CENTRE  ((L)*((K)-2))     /* Index of centre vertex in vlist. */

#define FIRSTSTLEAF ((L)/2)   /* First leaf vertex of the reservoir   */
                              /*     fitness search tree.             */

/*
 *  Vertex states
 */
#define MUTANT     0
#define NONMUT     1
#define ACTIVE     0
#define DORMANT    2
#define ACT_MUT    0  /* Active mutant.                               */
#define ACT_NON    1  /* Active non-mutant.                           */
#define DOR_MUT    2  /* Dormant mutant.                              */
#define DOR_NON    3  /* Dormant non-mutant.                          */
#define NUMSTATES  4


/**********************************************************************/
/* Globals                                                            */
/**********************************************************************/

int state[NONRES];          /* State of each vertex.                  */
int numinstate[NUMSTATES];  /* Number of vertices in each state.      */
int vlist[2][NONRES];       /* List of vertices in each state.        */
int posn[NONRES];  /* Position of each vertex in the one list it's in.*/
int totresactfit;  /* Total fitness of active vertices in reservoirs. */
int totnonresactfit;        /* Total fitness of other active vertices.*/
int resmut[L];     /* Number of mutants in each reservoir.            */
int resmuts;       /* Total number of mutants in reservoirs.          */
int resstate[L];   /* Are mutants or non-mutants active in each res.? */
int resactfit[L];  /* Fitness of active vertices in each leaf.        */
int restree[L];    /* Search tree for reservoir fitness.              */


/**********************************************************************/
/* Random number generation                                           */
/**********************************************************************/

/*
 *  A re-implementation of the algorithm used by glibc 2.12.2 (and,
 *  presumably other versions), based on Peter Selinger's description
 *  at http://www.mscs.dal.ca/~selinger/random/
 *  Gives identical results to glibc's random() but included here for
 *  reproducability of results on other systems.
 */

#define POOLSIZE 34
unsigned int rndpool[POOLSIZE];
int rndidx = 0;

static unsigned int localrandom ()
{
	rndidx = (rndidx + 1) % POOLSIZE;
	rndpool[rndidx%POOLSIZE] = rndpool[(rndidx+31)%POOLSIZE]
		                         + rndpool[(rndidx+3)%POOLSIZE];
	return ((unsigned)rndpool[rndidx%POOLSIZE]) >> 1;
}

static void localsrandom (unsigned int seed)
{
	long long x;
	int i;

	rndpool[0] = seed;
	for (i = 1; i < 31; i++)
	{
		rndpool[i] = (16807LL * rndpool[i-1]) % 2147483647;
		if (rndpool[i] < 0)
			rndpool[i] += 2147483647;
	}
	rndpool[31] = rndpool[0];
	rndpool[32] = rndpool[1];
	rndpool[33] = rndpool[2];

	rndidx = -1;
	for (i = 34; i < 344; i++)
		(void)localrandom();
}

/**********************************************************************/
/* Vertex state manipulation                                          */
/**********************************************************************/

/*
 *  True if the chain/centre vertex with index v is a mutant (active or
 *  dormant).
*/
#define ISMUTANT(v) ((state[(v)] % 2) == 0)

/*
 *  void setvstate (int v, int s)
 *  Change the state of vertex v to s, adjusting total fitness of
 *  active vertices as appropriate.
 */
void setvstate (int v, int s)
{
    int olds = state[v];

	/*
	 *  Remove from old state.
	 */
	numinstate[olds]--;
	if (olds <= ACT_NON)
	{
		int movedvtx = vlist[olds][numinstate[olds]];

		vlist[olds][posn[v]] = movedvtx;
		posn[movedvtx] = posn[v];
		if (olds == ACT_NON)
			totnonresactfit -= q;
		else
			totnonresactfit -= r;
	}

	/*
	 *  Place in new state.
	 */
	state[v] = s;
	if (s <= ACT_NON)
	{
		vlist[s][numinstate[s]] = v;
		posn[v] = numinstate[s];
		if (s == ACT_NON)
			totnonresactfit += q;
		else
			totnonresactfit += r;
	}
	numinstate[s]++;
}

/*
 *  Macros for manipulating reservoir fitness search tree.
 */
#define LCHILD(x) (2*(x)+1)       /* Left child of node x.           */
#define RCHILD(x) (2*(x)+2)       /* Right child of node x.          */
#define PARENT(x) (((x)-1)/2)     /* Parent of node x.               */
#define ISLCHILD(x) ((x)%2 == 1)  /* True iff node x is a left child.*/

/*
 *  void incresfit (int leaf, int delta)
 *  Increase the fitness of the leaf-th reservoir by delta and update
 *  the reservoir fitness search tree accordingly.
 */
void incresfit (int leaf, int delta)
{
	int i;

	for (i=leaf; i>0; i = PARENT(i))
		if (ISLCHILD(i))
			restree[PARENT(i)] += delta;

	resactfit[leaf] += delta;
	totresactfit += delta;
}

/*
 *  void flipresstate (int leaf)
 *  Flip the state of the leaf-th reservoir from mutants being active
 *  to non-mutants, or vice versa, making the necessary changes to the
 *  leaf's fitness and the search tree.
 */
void flipresstate (int leaf)
{
	int delta;

	delta = M * q - (r + q) * resmut[leaf];
	if (resstate[leaf] == ACT_NON)
		delta *= -1;

	resstate[leaf] = 1 - resstate[leaf];

	incresfit (leaf, delta);
}


/**********************************************************************/
/* Main program                                                       */
/**********************************************************************/

/*
 *  A vertex is "active" if it sends an edge to a vertex in the
 *  opposite state; otherwise, it is "dormant".
 */

int main(int argc, char **argv)
{
	int i;            /* General loop counter.                        */
	int t;            /* Loop counter for trials.                     */
	int rnd;          /* Output of random().                          */

	int src, dest;    /* Source and target vertices of reproduction.  */
    int newstate;     /* The new state for the target vertex.         */

    int extinctions,  /* The number of extinctions and fixations in a */
        fixations;    /*     batch of simulations.                    */

	unsigned int seed;  /* Random number generator seed value.        */

	/*
	 *  Print simulation parameters.
	 */
    setbuf (stdout, NULL); /* Turn off buffering on stdout so         */
						   /*     progress reports appear properly.   */
	printf ("$Id: superstar.c,v 1.13 2012/01/18 18:56:20 davidr Exp $\n");
	printf ("K=%d, L=%d, M=%d, N=%d, r=%d/%d, %d trials\n", K, L, M, N, r, q, TRIALS);

    /*
	 *  Initialize random number generator.  If there is one, use the
	 *  first command-line parameter as the seed; otherwise, use the
	 *  system time.
	 */
	seed = time (NULL);
	if (argc > 1)
	{
		char *p;

		long int val=strtol (argv[1], &p, 10);
		if (p == argv[1] || *p != '\0' || val < 0)
		{
			fprintf (stderr, "Error.  If an argument is supplied, it must be a positive integer seed the\nrandom number generator.  Call with no argument to seed with the system time.\n");
			return 1;
		}
		seed = (unsigned)val;
	}

	printf ("Random seed = %u\n\n", seed);
	
	localsrandom (seed);

	/*
	 *  Initialize statistics collection.
	 */
	extinctions = fixations = 0;

    /*
	 *  Outer simulation loop (simulate TRIALS times to fixation).
	 */
	for (t = 1; t <= TRIALS; t++)
	{
		/*
		 *  Initialize mutant lists.  The initial state is fully
		 *  consistent: everything is a dormant non-mutant, except the
		 *  centre, which is an active non-mutant.  In a moment, we'll
		 *  pick an initial mutant and change its state.
		 */
		numinstate[ACT_MUT] = 0;
		numinstate[ACT_NON] = 1;
		numinstate[DOR_MUT] = 0;
		numinstate[DOR_NON] = NONRES-1;

		for (i = 0; i < CENTRE; i++)
			state[i] = DOR_NON;

		vlist[ACT_NON][0] = CENTRE;
		posn[CENTRE] = 0;
		state[CENTRE] = ACT_NON;

		memset (resmut, 0, L * sizeof (int));
		memset (resactfit, 0, L * sizeof (int));
		memset (resstate, 0, L * sizeof (int));
		memset (restree, 0, L * sizeof (int));

		resmuts = 0;
		totresactfit = 0;
		totnonresactfit = q;

		/*
		 *  Choose initial mutant.
		 */
		rnd = localrandom() % N;

		/*
		 *  Initial mutant is a reservoir vertex.  WLOG, we may place
		 *  it in the first leaf.  And the active vertices are already
		 *  correct: the centre is active and any leaf whose first
		 *  chain vertex is a non-mutant has the mutants active, even
		 *  if there aren't actually any.
		 */
		if (rnd > CENTRE)
		{
			resmut[0] = 1;
			resmuts = 1;
			incresfit (0, r);
		}
		/*
		 *  Initial mutant is in a chain.  If it's the first vertex in
		 *  its chain, the non-mutants in the leaf's reservoir are
		 *  active; otherwise, the mutant's predecessor in the chain
		 *  is.
		 */
		else if (rnd < CENTRE) 
		{
			setvstate (rnd, ACT_MUT);

			if (rnd < L) /* Head of the chain.  */
				flipresstate (rnd);
			else
				setvstate (rnd-L, ACT_NON);
		}
		/*
		 *  Initial mutant is in the centre.  The tail of each chain
		 *  becomes active.
		 */
		else
		{
			setvstate (rnd, ACT_MUT);
			for (i = L*(K-3); i < CENTRE; i++)
				setvstate (i, ACT_NON);
		}

		/*
		 *  Inner simulation loop (simulate until the mutants take
		 *  over or die out).
		 */
		while (numinstate[ACT_MUT] + numinstate[DOR_MUT] + resmuts > 0
			   && numinstate[ACT_MUT] + numinstate[DOR_MUT] + resmuts < N)
		{
			/*
			 *  Choose a source from the set of active vertices.
			 */
			rnd = localrandom() % (totnonresactfit + totresactfit);

			/*
			 *  Source is a reservoir vertex.
			 */
			if (rnd < totresactfit)
			{
				int leaf = 0;

				/*
				 *  Find which leaf's reservoir we've hit.
				 */
				while (leaf < FIRSTSTLEAF)
				{
					if (rnd < restree[leaf])
						leaf = LCHILD(leaf);
					else
					{
						rnd -= restree[leaf];
						if (rnd < resactfit[leaf])
							break;
						rnd -= resactfit[leaf];
						leaf = RCHILD(leaf);
					}
				}

				/* Don't need to set dest, as the the index of the
				 * first vertex of the leaf-th leaf is just leaf. */
				newstate = resstate[leaf];

				if (K == 3)
				{
					if (resstate[leaf] == state[CENTRE]%2)
						newstate += DORMANT;
				}
				else
				{
					if (resstate[leaf] == state[leaf+L]%2)
						newstate += DORMANT;
				}
				setvstate(leaf, newstate);

				/*
				 *  The head of the chain has flipped state so all
				 *  active vertices in the leaf's reservoir become
				 *  dormant and vice-versa.
				 */
				flipresstate(leaf);
			}
			else
			{
				rnd -= totresactfit;

				if (rnd < r * numinstate[ACT_MUT])
					src = vlist[ACT_MUT][rnd/r];
				else
					src = vlist[ACT_NON][(rnd - r * numinstate[ACT_MUT])/q];

				/*
				 *  If the source is a chain vertex...
				 */
				if (src < CENTRE)
				{
					int chainpos = src / L;

					/*
					 *  Last vertex in its chain.
					 */
					if (chainpos == K-3)
					{
						setvstate (CENTRE, state[src]);

						/*
						 *  Centre is changing state so need to flip
						 *  active/dormant for chain tails.
						 */
						for (i = L*(K-3); i < CENTRE; i++)
							setvstate (i, (state[i] + DORMANT) % NUMSTATES);
					}
					else
					/*
					 *  Not the last vertex in its chain.
					 */
					{
						dest = src+L;
						newstate = state[src];

						if (K > 3 && chainpos == K-4)
						{
							if ((ISMUTANT(src)) == (ISMUTANT(CENTRE)))
								newstate += DORMANT;
						}
						else if (K > 4)
						{
							if ((ISMUTANT(src)) == (ISMUTANT(dest+L)))
								newstate += DORMANT;
						}
						setvstate (src, state[src] + DORMANT);
						setvstate (dest, newstate);			
					}
				}
				/*
				 *  If the source is the centre...  Since the centre is
				 *  the only vertex with more than one out-edge, this is
				 *  the only case where an active vertex might not update
				 *  anything.
				 */
				else
				{
					int delta = 0;
					int dest = 0;
					int leaf = localrandom() % L;

					dest = localrandom() % M;

					if ((ISMUTANT(CENTRE)) && dest >= resmut[leaf])
					{
						resmut[leaf]++;
						resmuts++;
						if (resstate[leaf] == ACT_MUT)
							delta = r;
						else
							delta = -q;
					}
					else if (!ISMUTANT(CENTRE) && dest < resmut[leaf])
					{
						resmut[leaf]--;
						resmuts--;
						if (resstate[leaf] == ACT_MUT)
							delta = -r;
						else
							delta = q;
					}
					if (delta != 0)
						incresfit (leaf, delta);
				}
			}
		} /* End of inner simulation loop. */

		/*
		 *  Statistics collection.
		 */
		if (numinstate[ACT_MUT] + numinstate[DOR_MUT] + resmuts == 0)
			extinctions++;
		else
			fixations++;

		/*
		 *  Report progress every 10 trials and at the end.
		 */
		if (t % 10 == 0 || t == TRIALS) {
			if (isatty (1)) {
				printf ("\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b"
                        "\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b"
						"\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b\b");
			}
			printf ("t=%-10d  Nfix=%-10d  Next=%-10d  Pfix=%-1.4f ",
					t, fixations, extinctions, fixations/(double)t);
					
			if (!isatty (1)) {
				printf ("\n");
			}
		}
	}

	printf ("\n");

	return 0;
}

